Tackling the Matrix Multiplication Micro-kernel Generation with Exo

The optimization of the matrix multiplication (or GEMM) has been a need during the last decades. This operation is considered the flagship of current linear algebra libraries such as BLIS, OpenBLAS, or Intel OneAPI because of its widespread use in a large variety of scientific applications. The GEMM is usually implemented following the GotoBLAS philosophy, which tiles the GEMM operands and uses a series of nested loops for performance improvement. These approaches extract the maximum computational power of the architectures through small pieces of hardware-oriented, high-performance code called micro-kernel. However, this approach forces developers to generate, with a non-negligible effort, a dedicated micro-kernel for each new hardware. In this work, we present a step-by-step procedure for generating micro-kernels with the Exo compiler that performs close to (or even better than) manually developed microkernels written with intrinsic functions or assembly language. Our solution also improves the portability of the generated code, since a hardware target is fully specified by a concise library-based description of its instructions.

==> codes/v4.py <==
# USER CODE
#  1) Map Ac buffer to vectorial register A_reg
p = bind_expr(p, 'Ac[_]','A_reg')

#  2) Build a 2D structure of A_reg
p = expand_dim(p, 'A_reg' , 4, 'itt', ...)
p = expand_dim(p, 'A_reg', MR//4, 'it', ...)

#  3) MOve the register declaration to the top
p = lift_alloc(p, 'A_reg', n_lifts=5)

#  4) Move the Ac load to the k-loop
p = autofission(p, p.find('A_reg[_] = _').after(),n_lifts=4)

#  5) Replace the itt loop by Neon intrinsics
p = replace(p, 'for itt in _: _', neon_vld_4xf32)

#  6) Set the A_reg memory to Neon
p = set_memory(p, 'A_reg', Neon)


# RESULTING EXO GENERATED CODE
def uk_8x12( KC: size, alpha: f32[1] @ DRAM, 
  Ac: f32[KC, 8] @ DRAM, Bc: f32[KC, 12] @ DRAM, 
  beta: f32[1] @ DRAM, C: f32[12, 8] @ DRAM
  ):
  
  # Registers for C and load C as in the
  # previous figure.  Omitted for brevity 

  # Registers for Ac
  A_reg: R[2, 4] @ Neon
  for k in seq(0, KC):
    # Load Ac to registers
    for it in seq(0, 2):
      neon_vld_4xf32(
        A_reg[it, 0:4], 
        Ac[k, 4 * it:4 + 4 * it])
    for jt in seq(0, 3):
      for jtt in seq(0, 4):
        for it in seq(0, 2):
          for itt in seq(0, 4):
            C_reg[jtt + 4 * jt, it, itt] += 
              A_reg[it, itt] * B[k, jtt + 4 * jt]
  
  # Store C from registers as in the
  # previous figure.  Omitted for brevity 
